SPHRAY: A Smoothed Particle Hydrodynamics Ray Tracer for Radiative Transfer

We introduce SPHRAY, a Smoothed Particle Hydrodynamics (SPH) ray tracer designed to solve the 3D, time dependent, radiative transfer (RT) equations for arbitrary density fields. The SPH nature of SPHRAY makes the incorporation of separate hydrodynamics and gravity solvers very natural. SPHRAY relies on a Monte Carlo (MC) ray tracing scheme that does not interpolate the SPH particles onto a grid but instead integrates directly through the SPH kernels. Given initial conditions and a description of the sources of ionizing radiation, the code will calculate the non-equilibrium ionization state (HI, HII, HeI, HeII, HeIII, e) and temperature (internal energy/entropy) of each SPH particle. The sources of radiation can include point like objects, diffuse recombination radiation, and a background field from outside the computational volume. The MC ray tracing implementation allows for the quick introduction of new physics and is parallelization friendly. A quick Axis Aligned Bounding Box (AABB) test taken from computer graphics applications allows for the acceleration of the raytracing component. We present the algorithms used in SPHRAY and verify the code by performing all the test problems detailed in the recent Radiative Transfer Comparison Project of Iliev et. al. The Fortran 90 source code for SPHRAY and example SPH density fields are made available on a companion website (www.sphray.org).

==> small_figs/small_fig.sh <==
convert -density 100x100 -quality 95 "../figs/T1xvr135_r8.eps" "T1xvr135_r8.jpg"
jpeg2ps "T1xvr135_r8.jpg" >  "T1xvr135_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T1xvr1_r678.eps" "T1xvr1_r678.jpg"
jpeg2ps "T1xvr1_r678.jpg" > "T1xvr1_r678.eps"

convert -density 100x100 -quality 95 "../figs/T2tsurf135_r8.eps" "T2tsurf135_r8.jpg"
jpeg2ps "T2tsurf135_r8.jpg" > "T2tsurf135_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T2tvr135_r8.eps" "T2tvr135_r8.jpg"
jpeg2ps "T2tvr135_r8.jpg" > "T2tvr135_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T2xsurf135_r8.eps" "T2xsurf135_r8.jpg"
jpeg2ps "T2xsurf135_r8.jpg" > "T2xsurf135_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T2xvr135_r8.eps" "T2xvr135_r8.jpg"
jpeg2ps "T2xvr135_r8.jpg"  > "T2xvr135_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T3tsurf135_r8.eps" "T3tsurf135_r8.jpg"
jpeg2ps "T3tsurf135_r8.jpg" > "T3tsurf135_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T3tvr135_r8.eps" "T3tvr135_r8.jpg"
jpeg2ps "T3tvr135_r8.jpg" > "T3tvr135_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T3xsurf135_r8.eps" "T3xsurf135_r8.jpg"
jpeg2ps "T3xsurf135_r8.jpg" > "T3xsurf135_r8.eps" 
 
convert -density 100x100 -quality 95 "../figs/T3xvr135_r8.eps" "T3xvr135_r8.jpg"
jpeg2ps "T3xvr135_r8.jpg" > "T3xvr135_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T4xsurf1_r8.eps" "T4xsurf1_r8.jpg"
jpeg2ps "T4xsurf1_r8.jpg" > "T4xsurf1_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T4tsurf1_r8.eps" "T4tsurf1_r8.jpg"
jpeg2ps "T4tsurf1_r8.jpg" > "T4tsurf1_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T4xsurf3_r8.eps" "T4xsurf3_r8.jpg"
jpeg2ps "T4xsurf3_r8.jpg" > "T4xsurf3_r8.eps" 

convert -density 100x100 -quality 95 "../figs/T4tsurf3_r8.eps" "T4tsurf3_r8.jpg"
jpeg2ps "T4tsurf3_r8.jpg" > "T4tsurf3_r8.eps" 


